Investigation of Algorithms for Highly Nonlinear Model Fitting on Big Datasets

This thesis investigates algorithms regarding their applicability for highly nonlinear model fitting on big datasets. Various mathematical methods are presented with which a model fit using the least squares criterion is possible. Special requirements regarding the processing of large data sets as a basis for such a model fit are discussed. The specific example of the search for gravitational wave signals in simulated data of the ESA satellite mission Gaia is used to demonstrate how a model fit is possible, even with complex models and large amount of data. For this purpose, a highly parallel prototype of a future search software is implemented. The resulting prototype uses a hybrid algorithm which utilizes a linear search, an evolutionary algorithm and a classical iterative Gauss-Newton fit. The performance and behavior of its components are investigated in detail. With the help of software presented in this work it has been possible for the first time to detect gravitational wave signals in simulated astrometric data, and to determine their parameters. Furthermore, it can be concluded from the runtime behavior of the software that such a search is also possible in real data of the Gaia mission.

==> data/FINAL_Blocking/300k/genplots.sh <==
#/bin/bash

echo "If blank-line hit Enter often"

for i in *.gp
	do gnuplot $i > $i.svg
done;

for i in *.gp.svg
	do inkscape -A `basename $i .gp.svg`.pdf $i
done;

==> sources/observation.h <==
typedef struct Observation {
    uint64_t containerIndex;
    uint64_t sourceIndex;
    uint64_t obsIndex;
    long long int obsTime;
    double residualAL, residualAC, obsSigmaAL, obsSigmaAC;
    double k[3];
    double propSrcDir[3];
    double theta;
    double gaiaPos[3];
} Observation; 

